GraspCaps: A Capsule Network Approach for Familiar 6DoF Object Grasping

As robots become more widely available outside industrial settings, the need for reliable object grasping and manipulation is increasing. In such environments, robots must be able to grasp and manipulate novel objects in various situations. This paper presents GraspCaps, a novel architecture based on Capsule Networks for generating per-point 6D grasp configurations for familiar objects. GraspCaps extracts a rich feature vector of the objects present in the point cloud input, which is then used to generate per-point grasp vectors. This approach allows the network to learn specific grasping strategies for each object category. In addition to GraspCaps, the paper also presents a method for generating a large object-grasping dataset using simulated annealing. The obtained dataset is then used to train the GraspCaps network. Through extensive experiments, we evaluate the performance of the proposed approach, particularly in terms of the success rate of grasping familiar objects in challenging real and simulated scenarios. The experimental results showed that the overall object-grasping performance of the proposed approach is significantly better than the selected baseline. This superior performance highlights the effectiveness of the GraspCaps in achieving successful object grasping across various scenarios.

==> visulziation_code/GraspCaps_baseline.r <==

# Load ggplot2 library
library(ggplot2)

# organize the results of GraspCaps and Baseline in a dataframe
data <- data.frame(
  categories = c("guitar", "coffee_cup", "vase", "beer_mug", "beer_bottle", "laptop", "file", "rice_box", "tea_box", "cola_can", "donut", "clock", "mouse", "suv_car", "camera"),
  GraspCaps =  c(90, 90, 100, 90, 100, 80, 90, 80, 90, 90, 80, 90, 100, 90, 100),
  Baseline =   c(60, 70, 80, 70, 80, 60, 90, 70, 90, 70, 60, 90, 80, 70, 80)
)


# Reshape data for ggplot
data_long <- stack(data[, c("GraspCaps", "Baseline")])
data_long$categories <- rep(data$categories, 2)

# Calculate averages
avg_GraspCaps <- mean(data$GraspCaps)
avg_baseline <- mean(data$Baseline)

# Plot using ggplot2
ggplot(data_long, aes(x = categories, y = values, fill = ind)) +
  geom_bar(stat = "identity", position = "dodge", width = 0.7) +
  geom_hline(yintercept = c(avg_GraspCaps, avg_baseline), linetype = "dashed", color = c("blue", "red"), size = 1) +
  annotate("text", x = length(data$categories) - 5.25, y = avg_GraspCaps, label = round(avg_GraspCaps, 1), vjust = -0.5, color = "blue", size = 8) +
  annotate("text", x = length(data$categories) - 5.25, y = avg_baseline, label = round(avg_baseline, 1), vjust = -0.5, color = "red", size = 8) +
  labs(title = "Comparison of GraspCaps and Baseline",
       #x = "Categories",
       y = "Grasp Sucess (%)") +
  scale_fill_manual(values = c("GraspCaps" = "skyblue", "Baseline" = "salmon")) +
  theme_minimal() +
  theme(legend.position = "top") +
  #scale_y_continuous(limits = c(0.5, 100)) +
  theme(text = element_text(size = 18), axis.text.x = element_text(angle = 45, hjust = 1))

